Efficient Online Bandit Multiclass Learning with $\tilde{O}(\sqrt{T})$ Regret

We present an efficient second-order algorithm with $\tilde{O}(\frac{1}{\eta}\sqrt{T})$ regret for the bandit online multiclass problem. The regret bound holds simultaneously with respect to a family of loss functions parameterized by $\eta$, for a range of $\eta$ restricted by the norm of the competitor. The family of loss functions ranges from hinge loss ($\eta=0$) to squared hinge loss ($\eta=1$). This provides a solution to the open problem of (J. Abernethy and A. Rakhlin. An efficient bandit algorithm for $\sqrt{T}$-regret in online multiclass prediction? In COLT, 2009). We test our algorithm experimentally, showing that it also performs favorably against earlier algorithms.

==> figs/graph_loss.m <==
figure(1)
m=-2:0.001:2;
ur=inf; eta=min(2/(ur+1),1); plot(m, (m<1).*max(1-2*m/(2-eta)+eta/(2-eta)*m.^2,0),'r','LineWidth', 2)
hold on
ur=4;eta=min(2/(ur+1),1); plot(m, (m<1).*max(1-2*m/(2-eta)+eta/(2-eta)*m.^2,0),'g','LineWidth', 2)
ur=1.5;eta=min(2/(ur+1),1); plot(m, (m<1).*max(1-2*m/(2-eta)+eta/(2-eta)*m.^2,0),'b','LineWidth', 2)
ur=1;eta=min(2/(ur+1),1); plot(m, (m<1).*max(1-2*m/(2-eta)+eta/(2-eta)*m.^2,0),'m','LineWidth', 2)
plot(m, (m<=0),'k','LineWidth', 2)
h=legend('\eta = 0','\eta = 0.4', '\eta = 0.8', '\eta = 1', '0/1 loss');
set(h, 'FontSize', 15);
%title('Behaviour of l_{\eta,t}','FontSize', 16)
xlabel('x','FontSize', 15)
axis([-2 2 0 3.5])
set(gca,'fontsize',15)
print -dpng graph_loss.png
